Time Evolution of ML-MCTDH Wavefunctions II: Application of the Projector Splitting Integrator

The multi-layer multiconfiguration time-dependent Hartree (ML-MCTDH) approach suffers from numerical instabilities whenever the wavefunction is weakly entangled. These instabilities arise from singularities in the equations of motion (EOMs) and necessitate the use of a regularization parameter. The Projector Splitting Integrator (PSI) has previously been presented as an approach for evolving ML-MCTDH wavefunctions that is free of singularities. Here we will discuss the implementation of the multi-layer PSI with a particular focus on how the steps required relate to those required to implement standard ML-MCTDH. We demonstrate the efficiency and stability of the PSI for large ML-MCTDH wavefunctions containing up to hundreds of thousands of nodes by considering a series of spin-boson models with up to $10^6$ bath modes, and find that for these problems the PSI requires roughly 3-4 orders of magnitude fewer Hamiltonian evaluations and 2-3 orders of magnitude fewer Hamiltonian applications than standard ML-MCTDH, and 2-3/1-2 orders of magnitude fewer evaluations/applications than approaches that use improved regularization schemes. Finally, we consider a series of significantly more challenging multi-spin-boson models that require much larger numbers of single-particle functions with wavefunctions containing up to $\sim 1.3\times 10^9$ parameters to obtain accurate dynamics.

==> images/Part_II/fig1/figure_1.py <==
import matplotlib.pyplot as plt
import matplotlib.gridspec as gridspec
import cycler
from glob import glob
import numpy as np
from matplotlib.ticker import AutoMinorLocator

def prepare_standard_figure(nrows=2, ncols=1, sharex=False, sharey=False, width=3.375, aspect_ratio=1.61, ratio=None): #width=3.375
    plt.rc('text', usetex=True)
    plt.rc('text.latex', preamble=r'\usepackage{amsmath}')
    plt.rc('font', family='serif', serif=['Computer Modern'], size=8)
    plt.rc('lines', linewidth=1.0)
    plt.rc('xtick', labelsize='medium', direction="in", top=True)
    plt.rc('ytick', labelsize='medium', direction="in", right=True)
    plt.rc('legend', fontsize='small', numpoints=3, frameon=False, handlelength=2)
    plt.rc('axes', linewidth=1.0)
    plt.rc('errorbar', capsize=1)
    plt.rc('savefig', dpi=300)

    # change color scheme
    
    colors__=['#a6cee3','#1f78b4','#b2df8a','#33a02c','#fb9a99','#e31a1c','#fdbf6f','#ff7f00'] ##qualitative
    #colors__ = ["#fff7ec", "#fee8c8", "#fdd49e", "#fdbb84", "#fc8d59", "#ef6548", "#d7301f", "#990000"]
    #colors__ = ["#ffc30f", "#ff5733", "#c70039", "#900c3f", "#581845", 'k']
    plt.rcParams['axes.prop_cycle'] = cycler.cycler(color=colors__)

    fig_size = (width, width / aspect_ratio)
    if nrows == 2 and ncols == 1 and ratio is not None:

        gs = gridspec.GridSpec(2, 1, height_ratios=ratio)
        f1 = plt.figure(dpi=300)
        f1.set_size_inches(fig_size, forward=True)
        ax = plt.subplot(gs[0])
        if sharex:
            ax2 = plt.subplot(gs[1], sharex=ax)
        else:
            ax2 = plt.subplot(gs[1])
        axs = (ax, ax2)
    elif nrows == 2 and ncols == 2 and ratio is not None:

        gs = gridspec.GridSpec(2, 2, height_ratios=ratio)
        
        f1 = plt.figure(dpi=300)
        f1.set_size_inches(fig_size, forward=True)
        ax00 = plt.subplot(gs[0,0])
        ax01 = plt.subplot(gs[0,1])
        ax10 = plt.subplot(gs[1,0])
        ax11 = plt.subplot(gs[1,1])
        axs=np.array([[ax00,ax01],[ax10,ax11]])
        #if sharex:
        #    ax2 = plt.subplot(gs[1], sharex=ax)
        #else:
        #    ax2 = plt.subplot(gs[1])
        #axs = (ax, ax2)
    elif nrows == 3 and ncols == 1 and ratio is not None:
        gs = gridspec.GridSpec(3, 1, height_ratios=ratio)
        f1 = plt.figure(dpi=300)
        f1.set_size_inches(fig_size, forward=True)
        ax = plt.subplot(gs[0])
        if sharex:
            ax2 = plt.subplot(gs[1], sharex=ax)
            ax3 = plt.subplot(gs[2], sharex=ax)
        else:
            ax2 = plt.subplot(gs[1])
            ax3 = plt.subplot(gs[2])
        axs = (ax, ax2,ax3)
    else:
        f1, axs = plt.subplots(nrows=nrows, ncols=ncols, sharex=sharex, sharey=sharey, figsize=fig_size)
    return f1, axs

datref = np.genfromtxt("comparison_figures/figure_3.dat")
datpsi = np.genfromtxt("system_3/standardconst_0.000625.out", usecols=[0,1])

f, axs = prepare_standard_figure(1, 1)

axs.set_xlim([0, 0.8])
axs.set_ylim([0.993, 1])


minor_locator = AutoMinorLocator(2)
axs.yaxis.set_minor_locator(minor_locator)
axs.yaxis.set_ticks(np.array([0.994, 0.996, 0.998, 1.0]))
axs.set_yticklabels(["0.994", "0.996", "0.998", "1"])
axs.set_xticklabels(["0", "0.2", "0.4", "0.6", "0.8"])
axs.set_xticks([0, 0.2, 0.4, 0.6, 0.8])
axs.plot(datref[:, 0], datref[:, 1], 'k-', label="ML-MCTDH")
axs.plot(datpsi[:, 0], datpsi[:, 1], '--', color='#DC050C', label="PSI")
axs.set_xlabel(r'$t\Delta$')
axs.set_ylabel(r'$P(t)$')
axs.legend()

#axs[1].plot(dat2[:, 0], dat2[:, 1], 'r--')
plt.savefig("fig1.pdf", bbox_inches="tight")


==> images/Part_II/fig1/system_3/run.sh <==
for dt in 0.16 0.08 0.04 0.02 0.01 0.005 0.0025 0.00125 0.000625
do
    sed -i "/dt/c\dt = $dt" standard.in
    sed -i "/outfile/c\outfile = standardconst_$dt.out" standard.in
    ../spin_boson_mlmctdh_fixed_timestep.x standard.in
done

#


==> images/Part_II/fig1/system_3/run_new.sh <==
for dt in 0.16 0.08 0.04 0.02 0.01 0.005 0.0025 0.00125 0.000625
do
    sed -i "/dt/c\dt = $dt" standard.in
    sed -i "/outfile/c\outfile = standardnew_$dt.out" standard.in
    ../spin_boson_mlmctdh_improved_timestep.x standard.in
done

#


==> images/Part_II/fig2/figure_2.py <==
import matplotlib.pyplot as plt
import matplotlib.gridspec as gridspec
import cycler
from glob import glob
import numpy as np
from matplotlib.ticker import AutoMinorLocator
import matplotlib as mpl
from mpl_toolkits.axes_grid1.inset_locator import inset_axes

def prepare_standard_figure(nrows=2, ncols=1, sharex=False, sharey=False, width=3.375, aspect_ratio=1.61, ratio=None): #width=3.375
    plt.rc('text', usetex=True)
    plt.rc('text.latex', preamble=r'\usepackage{amsmath}')
    plt.rc('font', family='serif', serif=['Computer Modern'], size=8)
    plt.rc('lines', linewidth=1.0)
    plt.rc('xtick', labelsize='medium', direction="in", top=True)
    plt.rc('ytick', labelsize='medium', direction="in", right=True)
    plt.rc('legend', fontsize='small', numpoints=3, frameon=False, handlelength=2)
    plt.rc('axes', linewidth=1.0)
    plt.rc('errorbar', capsize=1)
    plt.rc('savefig', dpi=300)

    # change color scheme
    
    #colors__=['#a6cee3','#1f78b4','#b2df8a','#33a02c','#fb9a99','#e31a1c','#fdbf6f','#ff7f00'] ##qualitative
    #colors__ = ["#fff7ec", "#fee8c8", "#fdd49e", "#fdbb84", "#fc8d59", "#ef6548", "#d7301f", "#990000"]
    #colors__ = ["#ffc30f", "#ff5733", "#c70039", "#900c3f", "#581845", 'k']
    #colors__ = ["#DDECBF", "#B5DDD8", "#8DCBE4", "#7EB2E4", "#9B8AC4", "#906388", "#46353A"]
    colors__ = ["#4EB265", "#5289C7", "#DC050C", "#000000"]
    plt.rcParams['axes.prop_cycle'] = cycler.cycler(color=colors__)

    fig_size = (width, width / aspect_ratio)
    if nrows == 2 and ncols == 1 and ratio is not None:

        gs = gridspec.GridSpec(2, 1, height_ratios=ratio)
        f1 = plt.figure(dpi=300)
        f1.set_size_inches(fig_size, forward=True)
        ax = plt.subplot(gs[0])
        if sharex:
            ax2 = plt.subplot(gs[1], sharex=ax)
        else:
            ax2 = plt.subplot(gs[1])
        axs = (ax, ax2)
    elif nrows == 2 and ncols == 2 and ratio is not None:

        gs = gridspec.GridSpec(2, 2, height_ratios=ratio)
        
        f1 = plt.figure(dpi=300)
        f1.set_size_inches(fig_size, forward=True)
        ax00 = plt.subplot(gs[0,0])
        ax01 = plt.subplot(gs[0,1])
        ax10 = plt.subplot(gs[1,0])
        ax11 = plt.subplot(gs[1,1])
        axs=np.array([[ax00,ax01],[ax10,ax11]])
        #if sharex:
        #    ax2 = plt.subplot(gs[1], sharex=ax)
        #else:
        #    ax2 = plt.subplot(gs[1])
        #axs = (ax, ax2)
    elif nrows == 3 and ncols == 1 and ratio is not None:
        gs = gridspec.GridSpec(3, 1, height_ratios=ratio)
        f1 = plt.figure(dpi=300)
        f1.set_size_inches(fig_size, forward=True)
        ax = plt.subplot(gs[0])
        if sharex:
            ax2 = plt.subplot(gs[1], sharex=ax)
            ax3 = plt.subplot(gs[2], sharex=ax)
        else:
            ax2 = plt.subplot(gs[1])
            ax3 = plt.subplot(gs[2])
        axs = (ax, ax2,ax3)
    else:
        f1, axs = plt.subplots(nrows=nrows, ncols=ncols, sharex=sharex, sharey=sharey, figsize=fig_size)
    return f1, axs


f, axs = prepare_standard_figure(2, 1, aspect_ratio = 0.8)

axs[0].set_xlim([0, 0.8])
axs[0].set_ylim([0.993, 1])


minor_locator = AutoMinorLocator(2)
axs[0].yaxis.set_minor_locator(minor_locator)
axs[0].yaxis.set_ticks(np.array([0.994, 0.996, 0.998, 1.0]))
axs[0].set_yticklabels(["0.994", "0.996", "0.998", "1"])
axs[0].set_xticks([0, 0.2, 0.4, 0.6, 0.8])
axs[0].set_xticklabels(["0", "0.2", "0.4", "0.6", "0.8"])

axin = inset_axes(axs[0], width = "50%", height="30%", borderpad=0)
axin.set_xlim([0, 0.25])
axin.set_ylim([1e-6, 1e-2])
axin.set_yticks(np.array([1e-5, 1e-3]))
axin.set_ylabel(r"$\Delta P(t)$")
axin.set_xlabel(r"$t\Delta$")
plt.ticklabel_format(axis="y", style="sci", scilimits=(0,0))
#axin.yaxis.set_minor_locator(minor_locator)
axin.set_xticks(np.array([0, 0.1, 0.2]))
axin.set_xticklabels(["0", "0.1", "0.2"])

axs[1].set_xlim([0, 0.8])
axs[1].set_ylim([0.993, 1])
axs[1].yaxis.set_minor_locator(minor_locator)
axs[1].yaxis.set_ticks(np.array([0.994, 0.996, 0.998, 1.0]))
axs[1].set_yticklabels(["0.994", "0.996", "0.998", "1"])
axs[1].set_xticks([0, 0.2, 0.4, 0.6, 0.8])
axs[1].set_xticklabels(["0", "0.2", "0.4", "0.6", "0.8"])
axs[1].set_xlabel(r'$t\Delta$')
f.text(0.02, 0.5, r'$P(t)$', va='center', rotation='vertical')
f.text(0.16, 0.55, 'a)')
f.text(0.16, 0.13, 'b)')


f.text(0.73, 0.675, 'dt=0.04', fontsize=6)
f.text(0.73, 0.605, 'dt=0.01', fontsize=6)
f.text(0.73, 0.575, 'dt=0.0025', fontsize=6)
f.text(0.73, 0.54, 'dt=0.000625', fontsize=6)

axin2 = inset_axes(axs[1], width = "50%", height="30%", borderpad=0)
axin2.set_xlim([0, 0.25])
axin2.set_ylim([1e-10, 1e-4])
axin2.set_ylabel(r"$\Delta P(t)$")
axin2.set_xlabel(r"$t\Delta$")
plt.ticklabel_format(axis="y", style="sci", scilimits=(0,0))
#axin2.yaxis.set_minor_locator(minor_locator)
axin2.set_xticks(np.array([0, 0.1, 0.2]))
axin2.set_xticklabels(["0", "0.1", "0.2"])


dts = ["0.04", "0.01", "0.0025", "0.000625"]
labels = [r'$4{\times}10^{\text{-}2}$', r'$1{\times}10^{\text{-}2}$', r'$2.5{\times}10^{\text{-}3}$', r'$6.25{\times}10^{\text{-}4}$']

counter = 0
datref1 = np.genfromtxt("unoccupied_states/0.000625/polaron_0.out", usecols=[0,1])
datref2= np.genfromtxt("unoccupied_states/0.000625/polaronnew_0.out", usecols=[0,1])
for i,l in zip(dts, labels):
    dat1 = np.genfromtxt("unoccupied_states/"+i+"/polaron_0.out", usecols=[0,1])
    dat2 = np.genfromtxt("unoccupied_states/"+i+"/polaronnew_0.out", usecols=[0,1])

    line1, = axs[0].plot(dat1[:, 0], dat1[:, 1], label=l, zorder = -counter)
    axlin1=None
    if not i == "0.000625":
        axlin1, = axin.semilogy(dat1[:, 0], np.abs(dat1[:, 1]-datref1[::int(float(i)/0.000625), 1]), label=l, zorder = -counter)

    line2, = axs[1].plot(dat2[:, 0], dat2[:, 1], label=l, zorder = -counter)
    axlin2=None
    if not i == "0.000625":
        axlin2, = axin2.semilogy(dat2[:, 0], np.abs(dat2[:, 1]-datref2[::int(float(i)/0.000625), 1]), label=l, zorder = -counter)
    if(counter == 0):
        axs[0].plot(dat1[:, 0], dat1[:, 1], 'o', markersize=2, color=line1.get_color(), markeredgecolor='black', markeredgewidth=0.1, zorder = -counter)
        axin.semilogy(dat1[:, 0], np.abs(dat1[:, 1]-datref1[::int(float(i)/0.000625), 1]), 'o', markersize=2, markeredgecolor='black', markeredgewidth=0.1, color=axlin1.get_color(), zorder = -counter)
        axs[1].plot(dat2[:, 0], dat2[:, 1], 'o', markeredgecolor='black', markeredgewidth=0.1, markersize=2, color=line2.get_color(), zorder = -counter)
        axin2.semilogy(dat2[:, 0], np.abs(dat2[:, 1]-datref2[::int(float(i)/0.000625), 1]), 'o', markeredgecolor='black', markeredgewidth=0.1, markersize=2, color=axlin2.get_color(), zorder = -counter)

    counter = counter+1


#axs.legend()

#axs[1].plot(dat2[:, 0], dat2[:, 1], 'r--')
plt.savefig("fig2.pdf", bbox_inches="tight")


==> images/Part_II/fig2/unoccupied_states/0.000625/run.sh <==
for dt in 10 11 12 13 14 15 16 17 18 19
do
    sed -i "/seed/c\seed = $dt" standard_b.in
    sed -i "/outfile/c\outfile = standardnew_$dt.out" standard_b.in
    ../spin_boson_mlmctdh_new.x standard_b.in
done

#
#0 1 2 3 4 5 6 7 8 9


==> images/Part_II/fig2/unoccupied_states/0.000625/run_2.sh <==
for dt in 0 1 2 3 4 5 6 7 8 9
do
    sed -i "/seed/c\seed = $dt" standard.in
    sed -i "/outfile/c\outfile = standardnew_$dt.out" standard.in
    ../spin_boson_mlmctdh_new.x standard.in
done

#
#


==> images/Part_II/fig2/unoccupied_states/0.00125/run.sh <==
for dt in 0 1 2 3 4 5 6 7 8 9 10 11 12 13 14 15 16 17 18 19
do
    sed -i "/seed/c\seed = $dt" standard.in
    sed -i "/outfile/c\outfile = standardnew_$dt.out" standard.in
    ../spin_boson_mlmctdh_new.x standard.in
done

#


==> images/Part_II/fig2/unoccupied_states/0.00125/run_polaron.sh <==
for dt in 0 1 2 3 4 5 6 7 8 9 10 11 12 13 14 15 16 17 18 19
do
    sed -i "/seed/c\seed = $dt" polaron.in
    sed -i "/outfile/c\outfile = polaronnew_$dt.out" polaron.in
    ../spin_boson_mlmctdh_new.x polaron.in
done

#


==> images/Part_II/fig2/unoccupied_states/0.0025/run.sh <==
for dt in 0 1 2 3 4 5 6 7 8 9 10 11 12 13 14 15 16 17 18 19
do
    sed -i "/seed/c\seed = $dt" standard.in
    sed -i "/outfile/c\outfile = standardnew_$dt.out" standard.in
    ../spin_boson_mlmctdh_new.x standard.in
done

#


==> images/Part_II/fig2/unoccupied_states/0.0025/run_polaron.sh <==
for dt in 0 1 2 3 4 5 6 7 8 9 10 11 12 13 14 15 16 17 18 19
do
    sed -i "/seed/c\seed = $dt" polaron.in
    sed -i "/outfile/c\outfile = polaronnew_$dt.out" polaron.in
    ../spin_boson_mlmctdh_new.x polaron.in
done

#


==> images/Part_II/fig2/unoccupied_states/0.005/run.sh <==
for dt in 0 1 2 3 4 5 6 7 8 9 10 11 12 13 14 15 16 17 18 19
do
    sed -i "/seed/c\seed = $dt" standard.in
    sed -i "/outfile/c\outfile = standardnew_$dt.out" standard.in
    ../spin_boson_mlmctdh_new.x standard.in
done

#


==> images/Part_II/fig2/unoccupied_states/0.005/run_polaron.sh <==
for dt in 0 1 2 3 4 5 6 7 8 9 10 11 12 13 14 15 16 17 18 19
do
    sed -i "/seed/c\seed = $dt" polaron.in
    sed -i "/outfile/c\outfile = polaronnew_$dt.out" polaron.in
    ../spin_boson_mlmctdh_new.x polaron.in
done

#


==> images/Part_II/fig2/unoccupied_states/0.01/run.sh <==
for dt in 0 1 2 3 4 5 6 7 8 9 10 11 12 13 14 15 16 17 18 19
do
    sed -i "/seed/c\seed = $dt" standard.in
    sed -i "/outfile/c\outfile = standardnew_$dt.out" standard.in
    ../spin_boson_mlmctdh_new.x standard.in
done

#


==> images/Part_II/fig2/unoccupied_states/0.01/run_polaron.sh <==
for dt in 0 1 2 3 4 5 6 7 8 9 10 11 12 13 14 15 16 17 18 19
do
    sed -i "/seed/c\seed = $dt" polaron.in
    sed -i "/outfile/c\outfile = polaronnew_$dt.out" polaron.in
    ../spin_boson_mlmctdh_new.x polaron.in
done

#


==> images/Part_II/fig2/unoccupied_states/0.02/run.sh <==
for dt in 0 1 2 3 4 5 6 7 8 9 10 11 12 13 14 15 16 17 18 19
do
    sed -i "/seed/c\seed = $dt" standard.in
    sed -i "/outfile/c\outfile = standardnew_$dt.out" standard.in
    ../spin_boson_mlmctdh_new.x standard.in
done

#


==> images/Part_II/fig2/unoccupied_states/0.02/run_polaron.sh <==
for dt in 0 1 2 3 4 5 6 7 8 9 10 11 12 13 14 15 16 17 18 19
do
    sed -i "/seed/c\seed = $dt" polaron.in
    sed -i "/outfile/c\outfile = polaronnew_$dt.out" polaron.in
    ../spin_boson_mlmctdh_new.x polaron.in
done

#


==> images/Part_II/fig2/unoccupied_states/0.04/run.sh <==
for dt in 0 1 2 3 4 5 6 7 8 9 10 11 12 13 14 15 16 17 18 19
do
    sed -i "/seed/c\seed = $dt" standard.in
    sed -i "/outfile/c\outfile = standardnew_$dt.out" standard.in
    ../spin_boson_mlmctdh_new.x standard.in
done

#


==> images/Part_II/fig2/unoccupied_states/0.04/run_polaron.sh <==
for dt in 0 1 2 3 4 5 6 7 8 9 10 11 12 13 14 15 16 17 18 19
do
    sed -i "/seed/c\seed = $dt" polaron.in
    sed -i "/outfile/c\outfile = polaronnew_$dt.out" polaron.in
    ../spin_boson_mlmctdh_new.x polaron.in
done

#


==> images/Part_II/fig2/unoccupied_states/process.py <==
import numpy as np
import matplotlib.pyplot as plt
import glob


def main():
    files = sorted(glob.glob("0.000625/standardnew_*.out"), key = lambda st : float(st.split("_")[-1].split(".out")[0]))
    #files = ["reference.out"] + filesg
    data = []
    #dt = []
    for i in range(len(files)):
        data.append(np.genfromtxt(files[i], usecols=[0, 1]))
        #if(i == 0):
        #    dt.append(0.000625)
        #else:
        #    dt.append(0.0025)
    average = data[0]
    N = len(files)
    for i in range(1, N):
        average = average + data[i]
    average = average/(N)
    dt = 0.000625

    pmax = np.amax(data[0][:, 1])
    pmin = np.amin(data[0][:, 1])
    t = data[0][-1, 0]
    coeff = 1.0/((pmax-pmin)*t)
    ave_dev = 0
    for i in range(N):     
        if(len(data[i].shape) == 2):
            #print data[0][0::stride, 1].shape, data[i][:, 1].shape
            Pdif = average[:, 1] - data[i][:, 1]
            difference = np.trapz(np.abs(Pdif), dx=dt)*coeff
            ave_dev = ave_dev + difference
            print i, difference, 2*(data[i][:, 1].shape[0]-1)
            plt.plot(data[i][:,0], data[i][:,1])

    print ave_dev/N
    #plt.plot(data[0][:, 0], data[0][:, 1])
    plt.show()
    


if __name__ == "__main__":
    main()


==> images/Part_II/fig3/fig3.py <==
import matplotlib.pyplot as plt
import matplotlib.gridspec as gridspec
import cycler
from glob import glob
import numpy as np
from matplotlib.ticker import AutoMinorLocator
import matplotlib as mpl
from mpl_toolkits.axes_grid1.inset_locator import inset_axes

def prepare_standard_figure(nrows=2, ncols=1, sharex=False, sharey=False, width=3.375, aspect_ratio=1.61, ratio=None): #width=3.375
    plt.rc('text', usetex=True)
    plt.rc('text.latex', preamble=r'\usepackage{amsmath}')
    plt.rc('font', family='serif', serif=['Computer Modern'], size=8)
    plt.rc('lines', linewidth=1.0)
    plt.rc('xtick', labelsize='medium', direction="in", top=True)
    plt.rc('ytick', labelsize='medium', direction="in", right=True)
    plt.rc('legend', fontsize='small', numpoints=3, frameon=False, handlelength=2)
    plt.rc('axes', linewidth=1.0)
    plt.rc('errorbar', capsize=1)
    plt.rc('savefig', dpi=300)

    # change color scheme
    
    #colors__=['#a6cee3','#1f78b4','#b2df8a','#33a02c','#fb9a99','#e31a1c','#fdbf6f','#ff7f00'] ##qualitative
    #colors__ = ["#fff7ec", "#fee8c8", "#fdd49e", "#fdbb84", "#fc8d59", "#ef6548", "#d7301f", "#990000"]
    #colors__ = ["#ffc30f", "#ff5733", "#c70039", "#900c3f", "#581845", 'k']
    #colors__ = ["#DDECBF", "#B5DDD8", "#8DCBE4", "#7EB2E4", "#9B8AC4", "#906388", "#46353A"]
    #colors__ = [ "#5289C7", "#882E72","#4EB265", "#DDCC77",  "#DC050C","#000000"]
    colors__ = ["#000000", "#d62728", "#1f77B4", "#2CA02CFF", "#FF7F0E", "#9467BD"]
    #colors__.reverse()
    plt.rcParams['axes.prop_cycle'] = cycler.cycler(color=colors__)

    fig_size = (width, width / aspect_ratio)
    if nrows == 2 and ncols == 1 and ratio is not None:

        gs = gridspec.GridSpec(2, 1, height_ratios=ratio)
        f1 = plt.figure(dpi=300)
        f1.set_size_inches(fig_size, forward=True)
        ax = plt.subplot(gs[0])
        if sharex:
            ax2 = plt.subplot(gs[1], sharex=ax)
        else:
            ax2 = plt.subplot(gs[1])
        axs = (ax, ax2)
    elif nrows == 2 and ncols == 2 and ratio is not None:

        gs = gridspec.GridSpec(2, 2, height_ratios=ratio)
        
        f1 = plt.figure(dpi=300)
        f1.set_size_inches(fig_size, forward=True)
        ax00 = plt.subplot(gs[0,0])
        ax01 = plt.subplot(gs[0,1])
        ax10 = plt.subplot(gs[1,0])
        ax11 = plt.subplot(gs[1,1])
        axs=np.array([[ax00,ax01],[ax10,ax11]])
        #if sharex:
        #    ax2 = plt.subplot(gs[1], sharex=ax)
        #else:
        #    ax2 = plt.subplot(gs[1])
        #axs = (ax, ax2)
    elif nrows == 3 and ncols == 1 and ratio is not None:
        gs = gridspec.GridSpec(3, 1, height_ratios=ratio)
        f1 = plt.figure(dpi=300)
        f1.set_size_inches(fig_size, forward=True)
        ax = plt.subplot(gs[0])
        if sharex:
            ax2 = plt.subplot(gs[1], sharex=ax)
            ax3 = plt.subplot(gs[2], sharex=ax)
        else:
            ax2 = plt.subplot(gs[1])
            ax3 = plt.subplot(gs[2])
        axs = (ax, ax2,ax3)
    else:
        f1, axs = plt.subplots(nrows=nrows, ncols=ncols, sharex=sharex, sharey=sharey, figsize=fig_size)
    return f1, axs


f, axs = prepare_standard_figure(2, 2, aspect_ratio=1.8, sharex=True, sharey=True, width = 8)


axs[0, 0].set_xlim([0, 6.0])
axs[0, 0].set_ylim([-0.55, 1])

axs[0, 0].yaxis.set_ticks(np.array([-0.25, 0, 0.25, 0.5, 0.75, 1.0]))
axs[0, 0].set_yticklabels(["-0.25", "0", "0.25", "0.5", "0.75", "1"])
axs[1, 0].yaxis.set_ticks(np.array([-0.25, 0, 0.25, 0.5, 0.75, 1.0]))
axs[1, 0].set_yticklabels(["-0.25", "0", "0.25", "0.5", "0.75", "1"])
dat1 = np.genfromtxt("MSB_model/one_spin", usecols=[0, 1], skip_header=512, skip_footer = 1)
axs[0, 0].plot(dat1[:, 0], dat1[:, 1], label="i=1")
axs[0, 0].plot(dat1[:, 0], dat1[:, 0]-1000, label="i=2")
axs[0, 0].plot(dat1[:, 0], dat1[:, 0]-1000, label="i=3")
axs[0, 0].plot(dat1[:, 0], dat1[:, 0]-1000, label="i=4")
axs[0, 0].plot(dat1[:, 0], dat1[:, 0]-1000, label="i=5")
axs[0, 0].plot(dat1[:, 0], dat1[:, 0]-1000, label="i=6")

dat2 = np.genfromtxt("MSB_model/two_spin", usecols=[0, 1, 2], skip_header=512, skip_footer = 1)
axs[1, 0].plot(dat2[:, 0], dat2[:, 1])
axs[1, 0].plot(dat2[:, 0], dat2[:, 2], '--')


dat4 = np.genfromtxt("MSB_model/four_spin_200_100", usecols=[0, 1, 2, 3, 4], skip_header=512, skip_footer = 1)
axs[0, 1].plot(dat4[:, 0], dat4[:, 1])
axs[0, 1].plot(dat4[:, 0], dat4[:, 2])
axs[0, 1].plot(dat4[:, 0], dat4[:, 3])
axs[0, 1].plot(dat4[:, 0], dat4[:, 4])
axin = inset_axes(axs[0, 1], width = "30%", height="40%", borderpad=1, loc="lower left")
axin.plot(dat4[:, 0], dat4[:, 1])
axin.plot(dat4[:, 0], dat4[:, 2])
axin.plot(dat4[:, 0], dat4[:, 3])
axin.plot(dat4[:, 0], dat4[:, 4])
axin.set_ylim([0.83, 0.875])
axin.set_xlim([0.4, 6.0])

axin.set_xticks([2, 4])
axin.yaxis.set_label_position("right")
axin.yaxis.tick_right()
axin.xaxis.tick_top()

dat6 = np.genfromtxt("MSB_model/six_spin_200_100", usecols=[0, 1, 2, 3, 4, 5, 6], skip_header=512, skip_footer = 1)
axs[1, 1].plot(dat6[:, 0], dat6[:, 1])
axs[1, 1].plot(dat6[:, 0], dat6[:, 2])
axs[1, 1].plot(dat6[:, 0], dat6[:, 3])
axs[1, 1].plot(dat6[:, 0], dat6[:, 4])
axs[1, 1].plot(dat6[:, 0], dat6[:, 5], zorder = -1)
axs[1, 1].plot(dat6[:, 0], dat6[:, 6], zorder = -2)
axin2 = inset_axes(axs[1, 1], width = "30%", height="40%", borderpad=1, loc="lower left")
axin2.plot(dat6[:, 0], dat6[:, 1])
axin2.plot(dat6[:, 0], dat6[:, 2])
axin2.plot(dat6[:, 0], dat6[:, 3])
axin2.plot(dat6[:, 0], dat6[:, 4])
axin2.plot(dat6[:, 0], dat6[:, 5], zorder = -1)
axin2.plot(dat6[:, 0], dat6[:, 6], zorder = -2)
axin2.set_ylim([0.83, 0.868])
axin2.set_xlim([0.4, 6.0])
axin2.set_xticks([2, 4])
axin2.yaxis.set_label_position("right")
axin2.yaxis.tick_right()
axin2.xaxis.tick_top()
axs[0,0].legend(loc=3)

f.text(0.5, 0.06, r'$t\Delta$', va='center')
f.text(0.09, 0.5, r'$P_i(t)$', va='center', rotation='vertical')
f.text(0.45, 0.52, r'$M=1$')
f.text(0.45, 0.125, r'$M=2$')
f.text(0.85, 0.52, r'$M=4$')
f.text(0.85, 0.125, r'$M=6$')

plt.subplots_adjust(wspace=0.05, hspace=0.05)

#plt.show()
plt.savefig("fig3.pdf", bbox_inches="tight")
plt.savefig("fig3.eps", bbox_inches="tight")


==> images/Part_II/fig4/fig4.py <==
import matplotlib.pyplot as plt
import matplotlib.gridspec as gridspec
import cycler
from glob import glob
import numpy as np
from matplotlib.ticker import AutoMinorLocator
import matplotlib as mpl
from mpl_toolkits.axes_grid1.inset_locator import inset_axes

def prepare_standard_figure(nrows=2, ncols=1, sharex=False, sharey=False, width=3.375, aspect_ratio=1.61, ratio=None): #width=3.375
    plt.rc('text', usetex=True)
    plt.rc('text.latex', preamble=r'\usepackage{amsmath}')
    plt.rc('font', family='serif', serif=['Computer Modern'], size=8)
    plt.rc('lines', linewidth=1.0)
    plt.rc('xtick', labelsize='medium', direction="in", top=True)
    plt.rc('ytick', labelsize='medium', direction="in", right=True)
    plt.rc('legend', fontsize='small', numpoints=3, frameon=False, handlelength=2)
    plt.rc('axes', linewidth=1.0)
    plt.rc('errorbar', capsize=1)
    plt.rc('savefig', dpi=300)

    # change color scheme
    
    #colors__=['#a6cee3','#1f78b4','#b2df8a','#33a02c','#fb9a99','#e31a1c','#fdbf6f','#ff7f00'] ##qualitative
    #colors__ = ["#fff7ec", "#fee8c8", "#fdd49e", "#fdbb84", "#fc8d59", "#ef6548", "#d7301f", "#990000"]
    #colors__ = ["#ffc30f", "#ff5733", "#c70039", "#900c3f", "#581845", 'k']
    #colors__ = ["#DDECBF", "#B5DDD8", "#8DCBE4", "#7EB2E4", "#9B8AC4", "#906388", "#46353A"]
    #colors__ = [ "#5289C7", "#882E72","#4EB265", "#DDCC77",  "#DC050C","#000000"]

    colors__ = ["#000000", "#d62728", "#1f77B4", "#2CA02CFF", "#FF7F0E", "#9467BD"]
    colors__.reverse()
    plt.rcParams['axes.prop_cycle'] = cycler.cycler(color=colors__)

    fig_size = (width, width / aspect_ratio)
    if nrows == 2 and ncols == 1 and ratio is not None:

        gs = gridspec.GridSpec(2, 1, height_ratios=ratio)
        f1 = plt.figure(dpi=300)
        f1.set_size_inches(fig_size, forward=True)
        ax = plt.subplot(gs[0])
        if sharex:
            ax2 = plt.subplot(gs[1], sharex=ax)
        else:
            ax2 = plt.subplot(gs[1])
        axs = (ax, ax2)
    elif nrows == 2 and ncols == 2 and ratio is not None:

        gs = gridspec.GridSpec(2, 2, height_ratios=ratio)
        
        f1 = plt.figure(dpi=300)
        f1.set_size_inches(fig_size, forward=True)
        ax00 = plt.subplot(gs[0,0])
        ax01 = plt.subplot(gs[0,1])
        ax10 = plt.subplot(gs[1,0])
        ax11 = plt.subplot(gs[1,1])
        axs=np.array([[ax00,ax01],[ax10,ax11]])
        #if sharex:
        #    ax2 = plt.subplot(gs[1], sharex=ax)
        #else:
        #    ax2 = plt.subplot(gs[1])
        #axs = (ax, ax2)
    elif nrows == 3 and ncols == 1 and ratio is not None:
        gs = gridspec.GridSpec(3, 1, height_ratios=ratio)
        f1 = plt.figure(dpi=300)
        f1.set_size_inches(fig_size, forward=True)
        ax = plt.subplot(gs[0])
        if sharex:
            ax2 = plt.subplot(gs[1], sharex=ax)
            ax3 = plt.subplot(gs[2], sharex=ax)
        else:
            ax2 = plt.subplot(gs[1])
            ax3 = plt.subplot(gs[2])
        axs = (ax, ax2,ax3)
    else:
        f1, axs = plt.subplots(nrows=nrows, ncols=ncols, sharex=sharex, sharey=sharey, figsize=fig_size)
    return f1, axs


f, axs = prepare_standard_figure(2, 1, aspect_ratio=0.9, sharex=True, sharey=True, width = 4)


axs[0].set_xlim([0, 6.0])
axs[0].set_ylim([-0.55, 1])

axs[0].yaxis.set_ticks(np.array([-0.25, 0, 0.25, 0.5, 0.75, 1.0]))
axs[0].set_yticklabels(["-0.25", "0", "0.25", "0.5", "0.75", "1"])
axs[1].yaxis.set_ticks(np.array([-0.25, 0, 0.25, 0.5, 0.75, 1.0]))
axs[1].set_yticklabels(["-0.25", "0", "0.25", "0.5", "0.75", "1"])

axin = inset_axes(axs[0], width = "30%", height="40%", borderpad=1, loc="lower left")
dat4 = np.genfromtxt("MSB_model/four_spin_128_64", usecols=[0, 1, 2, 3, 4], skip_header=512, skip_footer = 1)

axs[0].plot(dat4[:, 0], dat4[:, 1], "#5289C7", linestyle='-.', label = r"$N_{SPF} = 64$")
axs[0].plot(dat4[:, 0], dat4[:, 2], "#5289C7", linestyle='-.')
axs[0].plot(dat4[:, 0], dat4[:, 3], "#5289C7", linestyle='-.')
axs[0].plot(dat4[:, 0], dat4[:, 4], "#5289C7", linestyle='-.')
axin.plot(dat4[:, 0], dat4[:, 1], "#5289C7", linestyle='-.')
axin.plot(dat4[:, 0], dat4[:, 2], "#5289C7", linestyle='-.')
axin.plot(dat4[:, 0], dat4[:, 3], "#5289C7", linestyle='-.')
axin.plot(dat4[:, 0], dat4[:, 4], "#5289C7", linestyle='-.')

dat4 = np.genfromtxt("MSB_model/four_spin_160_80", usecols=[0, 1, 2, 3, 4], skip_header=512, skip_footer = 1)
axs[0].plot(dat4[:, 0], dat4[:, 1], "#DC050C", linestyle='--', label = r"$N_{SPF} = 80$")
axs[0].plot(dat4[:, 0], dat4[:, 2], "#DC050C", linestyle='--')
axs[0].plot(dat4[:, 0], dat4[:, 3], "#DC050C", linestyle='--')
axs[0].plot(dat4[:, 0], dat4[:, 4], "#DC050C", linestyle='--')
axin.plot(dat4[:, 0], dat4[:, 1], "#DC050C", linestyle='--')
axin.plot(dat4[:, 0], dat4[:, 2], "#DC050C", linestyle='--')
axin.plot(dat4[:, 0], dat4[:, 3], "#DC050C", linestyle='--')
axin.plot(dat4[:, 0], dat4[:, 4], "#DC050C", linestyle='--')

dat4 = np.genfromtxt("MSB_model/four_spin_200_100", usecols=[0, 1, 2, 3, 4], skip_header=512, skip_footer = 1)
axs[0].plot(dat4[:, 0], dat4[:, 1], 'k', label = r"$N_{SPF} = 100$", zorder=-2)
axs[0].plot(dat4[:, 0], dat4[:, 2], 'k', zorder=-2)
axs[0].plot(dat4[:, 0], dat4[:, 3], 'k', zorder=-2)
axs[0].plot(dat4[:, 0], dat4[:, 4], 'k', zorder=-2)

axin.plot(dat4[:, 0], dat4[:, 1], 'k', zorder=-2)
axin.plot(dat4[:, 0], dat4[:, 2], 'k', zorder=-2)
axin.plot(dat4[:, 0], dat4[:, 3], 'k', zorder=-2)
axin.plot(dat4[:, 0], dat4[:, 4], 'k', zorder=-2)


axin.set_ylim([0.83, 0.875])
axin.set_xlim([0.4, 6.0])
axin.set_xticks([2, 4])
axin.yaxis.set_label_position("right")
axin.yaxis.tick_right()
axin.xaxis.tick_top()


axin2 = inset_axes(axs[1], width = "30%", height="40%", borderpad=1, loc="lower left")

dat6 = np.genfromtxt("MSB_model/six_spin_128_64", usecols=[0, 1, 2, 3, 4, 5, 6], skip_header=512, skip_footer = 1)
axs[1].plot(dat6[:, 0], dat6[:, 1], "#5289C7", linestyle="-.")
axs[1].plot(dat6[:, 0], dat6[:, 2], "#5289C7", linestyle="-.")
axs[1].plot(dat6[:, 0], dat6[:, 3], "#5289C7", linestyle="-.")
axs[1].plot(dat6[:, 0], dat6[:, 4], "#5289C7", linestyle="-.")
axs[1].plot(dat6[:, 0], dat6[:, 5], "#5289C7", linestyle="-.")
axs[1].plot(dat6[:, 0], dat6[:, 6], "#5289C7", linestyle="-.")
axin2.plot(dat6[:, 0], dat6[:, 1], "#5289C7",  linestyle="-.")
axin2.plot(dat6[:, 0], dat6[:, 2], "#5289C7",  linestyle="-.")
axin2.plot(dat6[:, 0], dat6[:, 3], "#5289C7",  linestyle="-.")
axin2.plot(dat6[:, 0], dat6[:, 4], "#5289C7",  linestyle="-.")
axin2.plot(dat6[:, 0], dat6[:, 5], "#5289C7",  linestyle="-.")
axin2.plot(dat6[:, 0], dat6[:, 6], "#5289C7",  linestyle="-.")

dat6 = np.genfromtxt("MSB_model/six_spin_160_80", usecols=[0, 1, 2, 3, 4, 5, 6], skip_header=512, skip_footer = 1)
axs[1].plot(dat6[:, 0], dat6[:, 1], "#DC050C", linestyle="--")
axs[1].plot(dat6[:, 0], dat6[:, 2], "#DC050C", linestyle="--")
axs[1].plot(dat6[:, 0], dat6[:, 3], "#DC050C", linestyle="--")
axs[1].plot(dat6[:, 0], dat6[:, 4], "#DC050C", linestyle="--")
axs[1].plot(dat6[:, 0], dat6[:, 5], "#DC050C", linestyle="--")
axs[1].plot(dat6[:, 0], dat6[:, 6], "#DC050C", linestyle="--")
axin2.plot(dat6[:, 0], dat6[:, 1], "#DC050C",  linestyle="--")
axin2.plot(dat6[:, 0], dat6[:, 2], "#DC050C",  linestyle="--")
axin2.plot(dat6[:, 0], dat6[:, 3], "#DC050C",  linestyle="--")
axin2.plot(dat6[:, 0], dat6[:, 4], "#DC050C",  linestyle="--")
axin2.plot(dat6[:, 0], dat6[:, 5], "#DC050C",  linestyle="--")
axin2.plot(dat6[:, 0], dat6[:, 6], "#DC050C",  linestyle="--")
dat6 = np.genfromtxt("MSB_model/six_spin_200_100", usecols=[0, 1, 2, 3, 4, 5, 6], skip_header=512, skip_footer = 1)
axs[1].plot(dat6[:, 0], dat6[:, 1], 'k', zorder = -2)
axs[1].plot(dat6[:, 0], dat6[:, 2], 'k', zorder = -2)
axs[1].plot(dat6[:, 0], dat6[:, 3], 'k', zorder = -2)
axs[1].plot(dat6[:, 0], dat6[:, 4], 'k', zorder = -2)
axs[1].plot(dat6[:, 0], dat6[:, 5], 'k', zorder = -2)
axs[1].plot(dat6[:, 0], dat6[:, 6], 'k', zorder = -2)
axin2.plot(dat6[:, 0], dat6[:, 1], 'k', zorder = -2)
axin2.plot(dat6[:, 0], dat6[:, 2], 'k', zorder = -2)
axin2.plot(dat6[:, 0], dat6[:, 3], 'k', zorder = -2)
axin2.plot(dat6[:, 0], dat6[:, 4], 'k', zorder = -2)
axin2.plot(dat6[:, 0], dat6[:, 5], 'k', zorder = -2)
axin2.plot(dat6[:, 0], dat6[:, 6], 'k', zorder = -2)

axin2.set_ylim([0.83, 0.868])
axin2.set_xlim([0.4, 6.0])
axin2.set_xticks([2, 4])
axin2.yaxis.set_label_position("right")
axin2.yaxis.tick_right()
axin2.xaxis.tick_top()
axs[0].legend(loc=4)

f.text(0.5, 0.06, r'$t\Delta$', va='center')
f.text(0.06, 0.5, r'$P_i(t)$', va='center', rotation='vertical')
#f.text(0.8, 0.52, r'$M=4$')
#f.text(0.8, 0.125, r'$M=6$')

plt.subplots_adjust(wspace=0.05, hspace=0.05)

#plt.show()
plt.savefig("fig4.pdf", bbox_inches="tight")
plt.savefig("fig4.eps", bbox_inches="tight")


==> images/SI/fig1/figure_1.py <==
import matplotlib.pyplot as plt
import matplotlib.gridspec as gridspec
import cycler
from glob import glob
import numpy as np
from matplotlib.ticker import AutoMinorLocator

def prepare_standard_figure(nrows=2, ncols=1, sharex=False, sharey=False, width=3.375, aspect_ratio=1.61, ratio=None): #width=3.375
    plt.rc('text', usetex=True)
    plt.rc('text.latex', preamble=r'\usepackage{amsmath}')
    plt.rc('font', family='serif', serif=['Computer Modern'], size=8)
    plt.rc('lines', linewidth=1.0)
    plt.rc('xtick', labelsize='medium', direction="in", top=True)
    plt.rc('ytick', labelsize='medium', direction="in", right=True)
    plt.rc('legend', fontsize='small', numpoints=3, frameon=False, handlelength=2)
    plt.rc('axes', linewidth=1.0)
    plt.rc('errorbar', capsize=1)
    plt.rc('savefig', dpi=300)

    # change color scheme
    
    colors__=['#a6cee3','#1f78b4','#b2df8a','#33a02c','#fb9a99','#e31a1c','#fdbf6f','#ff7f00'] ##qualitative
    #colors__ = ["#fff7ec", "#fee8c8", "#fdd49e", "#fdbb84", "#fc8d59", "#ef6548", "#d7301f", "#990000"]
    #colors__ = ["#ffc30f", "#ff5733", "#c70039", "#900c3f", "#581845", 'k']
    plt.rcParams['axes.prop_cycle'] = cycler.cycler(color=colors__)

    fig_size = (width, width / aspect_ratio)
    if nrows == 2 and ncols == 1 and ratio is not None:

        gs = gridspec.GridSpec(2, 1, height_ratios=ratio)
        f1 = plt.figure(dpi=300)
        f1.set_size_inches(fig_size, forward=True)
        ax = plt.subplot(gs[0])
        if sharex:
            ax2 = plt.subplot(gs[1], sharex=ax)
        else:
            ax2 = plt.subplot(gs[1])
        axs = (ax, ax2)
    elif nrows == 2 and ncols == 2 and ratio is not None:

        gs = gridspec.GridSpec(2, 2, height_ratios=ratio)
        f1 = plt.figure(dpi=300)
        f1.set_size_inches(fig_size, forward=True)
        ax00 = plt.subplot(gs[0,0])
        ax01 = plt.subplot(gs[0,1])
        ax10 = plt.subplot(gs[1,0])
        ax11 = plt.subplot(gs[1,1])
        axs=np.array([[ax00,ax01],[ax10,ax11]])
        #if sharex:
        #    ax2 = plt.subplot(gs[1], sharex=ax)
        #else:
        #    ax2 = plt.subplot(gs[1])
        #axs = (ax, ax2)
    elif nrows == 3 and ncols == 1 and ratio is not None:
        gs = gridspec.GridSpec(3, 1, height_ratios=ratio)
        f1 = plt.figure(dpi=300)
        f1.set_size_inches(fig_size, forward=True)
        ax = plt.subplot(gs[0])
        if sharex:
            ax2 = plt.subplot(gs[1], sharex=ax)
            ax3 = plt.subplot(gs[2], sharex=ax)
        else:
            ax2 = plt.subplot(gs[1])
            ax3 = plt.subplot(gs[2])
        axs = (ax, ax2,ax3)
    else:
        f1, axs = plt.subplots(nrows=nrows, ncols=ncols, sharex=sharex, sharey=sharey, figsize=fig_size)
    return f1, axs

datref = np.genfromtxt("figure_1.dat")
datpsi = np.genfromtxt("psi_results_250", usecols=[0,1], skip_header=250)

f, axs = prepare_standard_figure(1, 2, sharey=True, aspect_ratio=3.5, width=5)

axs[0].set_xlim([0, 4])
axs[0].set_ylim([0.3, 1])


minor_locator = AutoMinorLocator(2)
axs[0].yaxis.set_minor_locator(minor_locator)
axs[0].yaxis.set_ticks(np.array([0.2, 0.4, 0.6, 0.8, 1.0]))
axs[0].set_yticklabels(["0.2", "0.4", "0.6", "0.8", "1"])
axs[0].set_xticks([0, 1, 2, 3])
axs[0].plot(datref[:, 0], datref[:, 1], 'k-', label="ML-MCTDH")
axs[0].plot(datpsi[:, 0], datpsi[:, 1], '--', color='#DC050C', label="PSI")
#axs[0].set_xlabel(r'$t\Delta$')
f.text(0.05, 0.5, r'$P(t)$', va='center', rotation='vertical')
f.text(0.5, -0.09, r'$t\Delta$')
f.text(0.145, 0.18, r'$N = 250$')
f.text(0.53, 0.18, r'$N = 1000$')

datref = np.genfromtxt("figure_2.dat")
datpsi = np.genfromtxt("psi_results_1000", usecols=[0,1], skip_header=1000)

axs[1].set_xlim([0, 4])
axs[1].set_ylim([0.3, 1])
axs[1].yaxis.set_minor_locator(minor_locator)
axs[1].set_xticks([0, 1, 2, 3, 4])
#axs[1].set_xticklabels(["0", "0.2", "0.4", "0.6", "0.8"])
axs[1].plot(datref[:, 0], datref[:, 1], 'k-', label="ML-MCTDH")
axs[1].plot(datpsi[:, 0], datpsi[:, 1], '--', color='#DC050C', label="PSI")
axs[1].legend()
plt.subplots_adjust(wspace=0.0)

#axs[1].plot(dat2[:, 0], dat2[:, 1], 'r--')
plt.savefig("figure_1.eps", bbox_inches="tight")


==> images/SI/fig2/figure_2.py <==
import matplotlib.pyplot as plt
import matplotlib.gridspec as gridspec
import cycler
from glob import glob
import numpy as np
from matplotlib.ticker import AutoMinorLocator

def prepare_standard_figure(nrows=2, ncols=1, sharex=False, sharey=False, width=3.375, aspect_ratio=1.61, ratio=None): #width=3.375
    plt.rc('text', usetex=True)
    plt.rc('text.latex', preamble=r'\usepackage{amsmath}')
    plt.rc('font', family='serif', serif=['Computer Modern'], size=8)
    plt.rc('lines', linewidth=1.0)
    plt.rc('xtick', labelsize='medium', direction="in", top=True)
    plt.rc('ytick', labelsize='medium', direction="in", right=True)
    plt.rc('legend', fontsize='small', numpoints=3, frameon=False, handlelength=2)
    plt.rc('axes', linewidth=1.0)
    plt.rc('errorbar', capsize=1)
    plt.rc('savefig', dpi=300)

    # change color scheme
    
    colors__=['#a6cee3','#1f78b4','#b2df8a','#33a02c','#fb9a99','#e31a1c','#fdbf6f','#ff7f00'] ##qualitative
    #colors__ = ["#fff7ec", "#fee8c8", "#fdd49e", "#fdbb84", "#fc8d59", "#ef6548", "#d7301f", "#990000"]
    #colors__ = ["#ffc30f", "#ff5733", "#c70039", "#900c3f", "#581845", 'k']
    plt.rcParams['axes.prop_cycle'] = cycler.cycler(color=colors__)

    fig_size = (width, width / aspect_ratio)
    if nrows == 2 and ncols == 1 and ratio is not None:

        gs = gridspec.GridSpec(2, 1, height_ratios=ratio)
        f1 = plt.figure(dpi=300)
        f1.set_size_inches(fig_size, forward=True)
        ax = plt.subplot(gs[0])
        if sharex:
            ax2 = plt.subplot(gs[1], sharex=ax)
        else:
            ax2 = plt.subplot(gs[1])
        axs = (ax, ax2)
    elif nrows == 2 and ncols == 2 and ratio is not None:

        gs = gridspec.GridSpec(2, 2, height_ratios=ratio)
        f1 = plt.figure(dpi=300)
        f1.set_size_inches(fig_size, forward=True)
        ax00 = plt.subplot(gs[0,0])
        ax01 = plt.subplot(gs[0,1])
        ax10 = plt.subplot(gs[1,0])
        ax11 = plt.subplot(gs[1,1])
        axs=np.array([[ax00,ax01],[ax10,ax11]])
        #if sharex:
        #    ax2 = plt.subplot(gs[1], sharex=ax)
        #else:
        #    ax2 = plt.subplot(gs[1])
        #axs = (ax, ax2)
    elif nrows == 3 and ncols == 1 and ratio is not None:
        gs = gridspec.GridSpec(3, 1, height_ratios=ratio)
        f1 = plt.figure(dpi=300)
        f1.set_size_inches(fig_size, forward=True)
        ax = plt.subplot(gs[0])
        if sharex:
            ax2 = plt.subplot(gs[1], sharex=ax)
            ax3 = plt.subplot(gs[2], sharex=ax)
        else:
            ax2 = plt.subplot(gs[1])
            ax3 = plt.subplot(gs[2])
        axs = (ax, ax2,ax3)
    else:
        f1, axs = plt.subplots(nrows=nrows, ncols=ncols, sharex=sharex, sharey=sharey, figsize=fig_size)
    return f1, axs

dat250 = np.genfromtxt("psi_results_250", usecols=[0,1], skip_header=250)
dat1000 = np.genfromtxt("psi_results_1000", usecols=[0,1], skip_header=1000)

f, axs = prepare_standard_figure(1, 1, sharey=True, aspect_ratio=1.75)

axs.set_xlim([0, 4])
axs.set_ylim([0.3, 1])


minor_locator = AutoMinorLocator(2)
axs.yaxis.set_minor_locator(minor_locator)
axs.yaxis.set_ticks(np.array([0.4, 0.6, 0.8, 1.0]))
axs.set_yticklabels(["0.4", "0.6", "0.8", "1"])
axs.set_xticks([0, 1, 2, 3])
axs.plot(dat1000[:, 0], dat1000[:, 1], 'k-', label=r"$N=1000$")
axs.plot(dat250[:, 0], dat250[:, 1], '--', color='#DC050C', label=r"$N=250$")
axs.set_xlabel(r'$t\Delta$')
axs.set_ylabel(r'$P(t)$')
axs.legend()


#axs[1].plot(dat2[:, 0], dat2[:, 1], 'r--')
plt.savefig("figure_2.eps", bbox_inches="tight")

